On the minimality of the compact right-angled 120-cell

We prove that a compact right-angled polytope in hyperbolic 4-space has at least 120 facets, with equality only for the right-angled 120-cell. This answers a question of Potyagailo and Vinberg. As a consequence, the right-angled 120-cell is the unique compact right-angled 4-polytope of minimal volume and f-vector.

==> anc/README.txt <==
Ancillary material for
  Lizi Guo and Fangting Zheng,
  "On the minimality of the compact right-angled 120-cell".

The programs and data behind the computer-assisted parts of the article
(the catalogues of 5-connected triangulations, the rational certificates of
the right-angled realizations, the candidate enumeration of Section 6, the
verification programs described in Appendix A, and independent floating-point
cross-checks) are too large to be included here. They are available at

  https://github.com/Lizi-Guo/120cell-minimality

The README of that repository explains how to rerun every finite check used
in the article (about two minutes on a laptop).

